Hadron interactions and cosmic strings from lattice simulations

This doctoral thesis focuses on the application of lattice techniques to study two separate topics: hadron interactions within quantum chromodynamics (QCD), and the emission of particles and gravitational waves (GWs) from cosmic string loops. The first part of the dissertation deals with the study of two- an three-particle interactions using lattice QCD simulations, complemented by the limit of large number of colors and chiral perturbation theory. In particular, this part presents results on the study of meson interactions as a function of the number of colors, three-pion interactions in chiral perturbation theory, and two- and three-particle scattering in the (1+1)-dimensional O(3) non-linear sigma model. The second part of the thesis is devoted to the study of the dynamics and decay into particles and GWs of cosmic string loops, using classical-field-theory lattice computations. Results are presented for both global and local string loops.

==> Chapters/Chapter_10/figures/RadialNO.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.legend_handler import HandlerTuple

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

path = 'profileLocal.txt'
data = np.genfromtxt(path)

r = data[:,0]
f = data[:,1]
g = data[:,2]

plt.figure(figsize=(7,6))
p1 , = plt.plot(r*np.sqrt(2), f, 'orange', linewidth=2.5)
p2 , = plt.plot(r*np.sqrt(2), g, 'green', linewidth=2.5, dashes=(4.4,4.4))
plt.plot([0, 100], [1,1], 'k--', linewidth=1)

#x = np.linspace(0,3,1000)
#y = x * 0.58

#plt.plot(x, y, 'k', dashes=(4.4,4.4), linewidth=1)

#x = np.linspace(1,10,1000)
#y = 1-0.5/x**2

#plt.plot(x, y, 'k', dashes=(2,2), linewidth=1)


plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.ylabel('$f(r)\,,\,g(r)$', fontsize=27, rotation=90)
plt.xlabel('$rm_\\chi$', fontsize=27)
plt.yticks(fontsize=25)
plt.xticks(fontsize=25)

plt.minorticks_on()
plt.tick_params(which="both", direction='in',top=True, right=True)
ax=plt.gca()
leg = ax.legend([p1,p2], ["$f(r)$","$g(r)$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="lower right", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1, columnspacing=0.8)
leg.get_frame().set_edgecolor('k')
#x.xaxis.set_minor_locator(MultipleLocator(0.0002))

plt.axis([0, 8.5, 0, 1.05])

plt.savefig('RadialNOLocal.pdf', format='pdf', dpi=600, bbox_inches='tight')


==> Chapters/Chapter_3/Figures/FigureFit.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

color3 = 'g'
color4='red'
color5='blue'
color6='m'

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

def createFigure():
    fig = plt.figure(figsize=(16, 9))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(2, 1, height_ratios=[1, 1])
    ax1 = plt.subplot(gs[0])
    ax2 = plt.subplot(gs[1], sharex = ax1)
    return ax1, ax2

def savefigure(ax1, ax2, name):
    ax1.minorticks_on()
    ax2.minorticks_on()
    ax1.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax2.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax1.tick_params(which="minor", direction='in',top=False, right=True, bottom=False, labelsize = 22)
    ax2.tick_params(which="minor", direction='in',top=False, right=True, bottom=False, labelsize = 22)
    plt.setp(ax1, ylabel='$(\\Delta E_{SS}/M_\\pi)(M_\pi L)^3 \\xi^{-1}$')
    plt.setp(ax2, xlabel='Ensemble')
    plt.setp(ax2, ylabel='$(\\Delta E_{AA}/M_\\pi)(M_\pi L)^3 \\xi^{-1}$')
    ax2.xaxis.label.set_size(23)
    ax1.xaxis.label.set_size(23)
    ax1.yaxis.label.set_size(23)
    ax2.yaxis.label.set_size(23)
    ax1.set_ylim([38, 77])
    ax2.set_ylim([-57, -32])
    plt.setp(ax1.get_xticklabels(), visible=False)
    plt.subplots_adjust(hspace=.0)
    plt.minorticks_on()
    ax1.set_xlim([0, 22])
    ax2.set_xlim([0, 22])

    ax1.yaxis.labelpad = 30
    ax2.yaxis.labelpad = 12
    ax2.xaxis.labelpad = 10

    ensemble_list = ['3C10', '3A10', '3B10' , '3A11', '3C20', '3A20', '3A30', '3A40',  '3B20', '4A10', '4A20', '4A30', '4A40', '5A10', '5A20', '5A30', '5A40', '6A10', '6A20', '6A30', '6A40']
    plt.xticks(np.array(range(1,len(ensemble_list)+1)),ensemble_list)

    ax2.set_xticklabels(ensemble_list, rotation = 90, ha='center')


    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()

def figure():
    ax1, ax2 = createFigure()

    data = np.genfromtxt("data/ChPT/Lattice.txt")
    x = data[:,0]
    ySS = data[:,1]
    errySS = data[:,2]
    yAA = data[:,3]
    erryAA = data[:,4]


    ax2.errorbar(x[:9], yAA[:9], yerr = erryAA[:9], fmt='.', color=color3, markersize=14, capsize=3)
    ax1.errorbar(x[:4], ySS[:4], yerr = errySS[:4], fmt='.', color=color3, markersize=14, capsize=3, mfc="white", markeredgewidth=1.5)
    ax1.errorbar(x[4:9], ySS[4:9], yerr = errySS[4:9], fmt='.', color=color3, markersize=14, capsize=3)
    p1, = ax1.plot([-1], [-1], '.', color=color3, markersize=14)


    ax2.errorbar(x[9:13], yAA[9:13], yerr = erryAA[9:13], fmt='v', color=color4, markersize=7, capsize=3)
    ax1.errorbar(x[9:13], ySS[9:13], yerr = errySS[9:13], fmt='v', color=color4, markersize=7, capsize=3)
    p2, = ax1.plot([-1], [-1], 'v', color=color4, markersize=7)

    ax2.errorbar(x[13:17], yAA[13:17], yerr = erryAA[13:17], fmt='s', color=color5, markersize=7, capsize=3)
    ax1.errorbar(x[13:17], ySS[13:17], yerr = errySS[13:17], fmt='s', color=color5, markersize=7, capsize=3)
    p3, = ax1.plot([-1], [-1], 's', color=color5, markersize=7)

    ax2.errorbar(x[17:21], yAA[17:21], yerr = erryAA[17:21], fmt='^', color=color6, markersize=7, capsize=3)
    ax1.errorbar(x[17:21], ySS[17:21], yerr = errySS[17:21], fmt='^', color=color6, markersize=7, capsize=3)
    p4, = ax1.plot([-1], [-1], '^', color=color6, markersize=7)

    data = np.genfromtxt("data/ChPT/Prediction.txt")

    for i in range(data.shape[0]):
        ax1.plot([data[i,0], data[i,1]], [data[i,2], data[i,2]], 'k',lw=1)
        ax2.plot([data[i,0], data[i,1]], [data[i,3], data[i,3]], 'k',lw=1)


    leg = ax1.legend([p1,p2,p3,p4], ["$N_\\mathrm{c}=3$", "$N_\\mathrm{c}=4$", "$N_\\mathrm{c}=5$", "$N_\\mathrm{c}=6$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="upper right", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=4)
    leg.get_frame().set_edgecolor('k')



    #ax.annotate("$M_\\pi=340$ MeV", xy =(0.9, -11.3), rotation=-13, fontsize=23)
    #ax.annotate("$M_\\pi=M_{\\pi,\\mathrm{phys}}$", xy =(0.9, -25), rotation=-32, fontsize=23)

    savefigure(ax1, ax2, "Fit")


figure()


==> Chapters/Chapter_3/Figures/figureDiscRatio.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

color3 = 'k'
color4='red'
color5='blue'
color6='magenta'

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

def createFigure():
    fig = plt.figure(figsize=(7, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(1, 1)
    ax = plt.subplot(gs[0])
    return ax

def savefigure(ax, name, xlab, ylab, xr, yr):
    ax.minorticks_on()
    ax.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax, ylabel=ylab)
    plt.setp(ax, xlabel=xlab)
    ax.set_ylim(bottom=yr)
    ax.set_xlim(left=xr)


    ax.xaxis.label.set_size(23)
    ax.yaxis.label.set_size(23)

    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()

def figureSS():
    ax = createFigure()

    data = np.genfromtxt("data/DiscretizationRatio/DiscretizationMinus")
    x = data[:,0]
    y = data[:,1]
    erry = data[:,2]

    ax.errorbar(x, y, yerr = erry, fmt='.', color=color5, markersize=14, capsize=3)


    ax.plot([-100, 100], [1,1] , color='k', dashes=(2,2), lw=1)

    savefigure(ax, "DiscretizationSS", "$a^2\,/\,\\mathrm{fm}^2$", "$\\Delta E_{SS}^{\\mathrm{unit}}\,/\,\\Delta E_{SS}^{\\mathrm{mixed}}$", [0, 0.0064], [0.87, 1.63])

def figureAA():
    ax = createFigure()

    data = np.genfromtxt("data/DiscretizationRatio/DiscretizationPlus")
    x = data[:,0]
    y = data[:,1]
    erry = data[:,2]

    ax.errorbar(x, y, yerr = erry, fmt='.', color=color4, markersize=14, capsize=3)


    ax.plot([-100, 100], [1,1] , color='k', dashes=(2,2), lw=1)

    savefigure(ax, "DiscretizationAA", "$a^2\,/\,\\mathrm{fm}^2$", "$\\Delta E_{AA}^{\\mathrm{unit}}\,/\,\\Delta E_{AA}^{\\mathrm{mixed}}$", [0, 0.0064], [0.87, 1.63])

figureSS()
figureAA()



==> Chapters/Chapter_3/Figures/figureExtrap.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

color3 = 'k'
color4='red'
color5='blue'
color6='m'

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

def createFigure():
    fig = plt.figure(figsize=(8, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(1, 1)
    ax = plt.subplot(gs[0])
    return ax

def savefigure(ax, name, xlab, ylab, xr, yr):
    ax.minorticks_on()
    ax.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax, ylabel=ylab)
    plt.setp(ax, xlabel=xlab)
    ax.set_ylim(bottom=yr)
    ax.set_xlim(left=xr)


    ax.xaxis.label.set_size(23)
    ax.yaxis.label.set_size(23)

    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()


def figureInterp():
    ax = createFigure()

    data = np.genfromtxt("data/Extrapolation/extrapolationData.txt")
    x = data[:,0]
    y1 = data[:,1]
    erry1 = data[:,2]
    y2 = data[:,3]
    erry2 = data[:,4]

    ax.errorbar(x, y1, yerr = erry1, fmt='s', color='m', markersize=8, capsize=3)
    p1, = ax.plot([-1], [-1], 's', color='m', markersize=8)

    ax.errorbar(x, y2, yerr = erry2, fmt='.', color='g', markersize=14, capsize=3)
    p2, = ax.plot([-1], [-1], '.', color='g', markersize=14)

    data = np.genfromtxt("data/Extrapolation/extrapolationCont.txt")
    x = data[0]
    y = data[1]
    erry = data[2]

    ax.errorbar(x, y, yerr = erry, fmt='d', color='k', markersize=8, capsize=3)

    data = np.genfromtxt("data/Extrapolation/extrapolationLines.txt")
    x = data[:,0]
    y1 = data[:,1]
    y2 = data[:,2]

    ax.plot(x, y1, color='m', lw=1.5)
    ax.plot(x, y2, color='g', lw=1.5)


    leg = ax.legend([p1,p2], ["Unitary setup", "Mixed-action setup"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="upper left", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg.get_frame().set_edgecolor('k')

    savefigure(ax, "ContExtrap", "$a^2\,/\,\\mathrm{fm}^2$", "$q\\cot\\delta_0^{AA}$", [-0.0002, 0.006], [0.75, 1.55])


figureInterp()



==> Chapters/Chapter_3/Figures/figureIAM.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

color3 = 'k'
color4='red'
color5='blue'
color6='magenta'

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

def createFigure():
    fig = plt.figure(figsize=(8, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(1, 1)
    ax = plt.subplot(gs[0])
    return ax

def savefigure(ax, name, xlab, ylab, xr, yr):
    ax.minorticks_on()
    ax.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax, ylabel=ylab)
    plt.setp(ax, xlabel=xlab)
    ax.set_ylim(bottom=yr)
    ax.set_xlim(left=xr)


    ax.xaxis.label.set_size(23)
    ax.yaxis.label.set_size(23)

    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()


def figureIAM():
    ax = createFigure()

    ax.hlines(0, -10, 100, lw=1, color="k")
    ax.plot([3,3], [-10,10], dashes=(5,5), lw=1, color ="k")

    data = np.genfromtxt("data/IAM/IAM.txt")
    x = data[:,0]
    y = data[:,1]
    ymin = data[:,2]
    ymax = data[:,3]

    ax.plot(x, y, "r", lw=1.5)
    ax.fill_between(x, ymin, y2=ymax, color="red", alpha=0.2, linewidth=0.0)



    savefigure(ax, "IAM", "$q^2$", "$q\\cot\\delta_0^{AA}$", [0, 4.], [-0.7, 1.6])



figureIAM()



==> Chapters/Chapter_3/Figures/figureInterp.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

color3 = 'k'
color4='red'
color5='blue'
color6='m'

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

def createFigure():
    fig = plt.figure(figsize=(8, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(1, 1)
    ax = plt.subplot(gs[0])
    return ax

def savefigure(ax, name, xlab, ylab, xr, yr):
    ax.minorticks_on()
    ax.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax, ylabel=ylab)
    plt.setp(ax, xlabel=xlab)
    ax.set_ylim(bottom=yr)
    ax.set_xlim(left=xr)


    ax.xaxis.label.set_size(23)
    ax.yaxis.label.set_size(23)

    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()


def figureInterp():
    ax = createFigure()

    data = np.genfromtxt("data/Extrapolation/interpolation_Wilson.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr=errx, yerr = erry, fmt='s', color='m', markersize=8, capsize=3)
    p1, = ax.plot([-1], [-1], 's', color='m', markersize=8)

    data = np.genfromtxt("data/Extrapolation/interpolation_Wres.txt")
    x = data[0]
    y = data[1]
    erry = data[2]

    ax.errorbar(x, y, yerr = erry, fmt='s', color='m', markeredgecolor='m', markersize=7, capsize=3, mfc="white", markeredgewidth=1.5)

    data = np.genfromtxt("data/Extrapolation/interpolation_TM.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr=errx, yerr = erry, fmt='.', color='g', markersize=14, capsize=3)
    p2, = ax.plot([-1], [-1], '.', color='g', markersize=14)

    data = np.genfromtxt("data/Extrapolation/interpolation_TMres.txt")
    x = data[0]
    y = data[1]
    erry = data[2]

    ax.errorbar(x, y, yerr = erry, fmt='o', color="g", markeredgecolor='g', markersize=7, capsize=3, mfc="white", markeredgewidth=1.5)

    data = np.genfromtxt("data/Extrapolation/interpolation_lines.txt")
    x = data[:,0]
    y1 = data[:,1]
    y2 = data[:,2]

    ax.plot(x, y1, color="m", lw=1.5)
    ax.plot(x, y2, color="g", lw=1.5)

    ax.plot([0.14,0.14], [-10, 100], lw=1, color="k", dashes=(4.4,4.4))


    leg = ax.legend([p1,p2], ["Unitary setup", "Mixed-action setup"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="upper right", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg.get_frame().set_edgecolor('k')

    savefigure(ax, "Interpolation3A", "$\\xi$", "$q\\cot\\delta_0^{AA}$", [0.088, 0.175], [0.4, 2.33])


figureInterp()



==> Chapters/Chapter_3/Figures/figureLECs.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

color3 = 'k'
color4='red'
color5='blue'
color6='magenta'

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

def createFigure():
    fig = plt.figure(figsize=(8, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(1, 1)
    ax = plt.subplot(gs[0])
    return ax

def savefigure(ax, name, xlab, ylab, xr, yr):
    ax.minorticks_on()
    ax.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax, ylabel=ylab)
    plt.setp(ax, xlabel=xlab)
    ax.set_ylim(bottom=yr)
    ax.set_xlim(left=xr)


    ax.xaxis.label.set_size(23)
    ax.yaxis.label.set_size(23)

    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()


def figureLSU():
    ax = createFigure()

    data = np.genfromtxt("data/ChPT/SULpoints.txt")
    x = data[:,0]
    y1 = data[:,1]
    erry1 = data[:,2]
    y2 = data[:,3]
    erry2 = data[:,4]

    ax.errorbar(x+0.0015, y1, yerr = erry1, fmt='s', color='b', markersize=8, capsize=3)
    p1, = ax.plot([-1], [-1], 's', color='b', markersize=8)

    ax.errorbar(x-0.0015, y2, yerr = erry2, fmt='.', color='r', markersize=14, capsize=3)
    p2, = ax.plot([-1], [-1], '.', color='r', markersize=14)

    data = np.genfromtxt("data/ChPT/SULlargeN.txt")
    x = data[0,0]
    y1 = data[0,1]
    erry1 = data[0,2]
    y2 = data[1,1]
    erry2 = data[1,2]

    ax.errorbar(x, y1, yerr = erry1, fmt='s', color='b', markersize=8, capsize=3, mfc="white", markeredgewidth=1.5)
    ax.errorbar(x, y2, yerr = erry2, fmt='.', color='r', markersize=14, capsize=3, mfc="white", markeredgewidth=1.5)

    data = np.genfromtxt("data/ChPT/SULlines.txt")
    x = data[:,0]
    y1 = data[:,1]
    y2 = data[:,2]

    ax.plot(x, y1, color="b", lw=1.5)
    ax.plot(x, y2, color="r", lw=1.5)


    leg = ax.legend([p1,p2], ["$R=SS$", "$R=AA$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="upper left", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg.get_frame().set_edgecolor('k')

    savefigure(ax, "LECsSU", "$N_\\mathrm{c}^{-1}$", "$L_R^\\mathrm{SU(4)}\,/\,N_\\mathrm{c}\\times 10^3$", [-0.007, 0.36], [-1.3, 1.2])

def figureLU():
    ax = createFigure()

    data = np.genfromtxt("data/ChPT/ULpoints.txt")
    x = data[:,0]
    y1 = data[:,1]
    erry1 = data[:,2]
    y2 = data[:,3]
    erry2 = data[:,4]

    ax.errorbar(x+0.0015, y1, yerr = erry1, fmt='s', color='b', markersize=8, capsize=3)
    p1, = ax.plot([-1], [-1], 's', color='b', markersize=8)

    ax.errorbar(x-0.0015, y2, yerr = erry2, fmt='.', color='r', markersize=14, capsize=3)
    p2, = ax.plot([-1], [-1], '.', color='r', markersize=14)

    data = np.genfromtxt("data/ChPT/ULlargeN.txt")
    x = data[0]
    y1 = data[1]
    erry1 = data[2]

    ax.errorbar(x, y1, yerr = erry1, fmt='d', color='k', markersize=8, capsize=3, mfc="white", markeredgewidth=1.5)

    data = np.genfromtxt("data/ChPT/ULlines.txt")
    x = data[:,0]
    y1 = data[:,1]
    y2 = data[:,2]

    ax.plot(x, y1, color="b", lw=1.5)
    ax.plot(x, y2, color="r", lw=1.5)


    leg = ax.legend([p1,p2], ["$R=SS$", "$R=AA$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="lower left", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg.get_frame().set_edgecolor('k')

    savefigure(ax, "LECsU", "$N_\\mathrm{c}^{-1}$", "$L_R^\\mathrm{U(4)}\,/\,N_\\mathrm{c}\\times 10^3$", [-0.007, 0.36], [-1.3, 1.2])

def figureKU():
    ax = createFigure()

    data = np.genfromtxt("data/ChPT/UKpoints.txt")
    x = data[:,0]
    y1 = data[:,1]
    erry1 = data[:,2]
    y2 = data[:,3]
    erry2 = data[:,4]

    ax.errorbar(x+0.0015, y1, yerr = erry1, fmt='s', color='b', markersize=8, capsize=3)
    p1, = ax.plot([-1], [-1], 's', color='b', markersize=8)

    ax.errorbar(x-0.0015, y2, yerr = erry2, fmt='.', color='r', markersize=14, capsize=3)
    p2, = ax.plot([-1], [-1], '.', color='r', markersize=14)

    data = np.genfromtxt("data/ChPT/UKlargeN.txt")
    x = data[0,0]
    y1 = data[0,1]
    erry1 = data[0,2]
    y2 = data[1,1]
    erry2 = data[1,2]
    y3 = data[2,1]
    erry3 = data[2,2]

    ax.errorbar(x-0.0015, y1, yerr = erry1, fmt='.', color='r', markersize=14, capsize=3, mfc="white", markeredgewidth=1.5)
    ax.errorbar(x-0.0015, y2, yerr = erry2, fmt='s', color='b', markersize=8, capsize=3, mfc="white", markeredgewidth=1.5)
    ax.errorbar(x+0.0015, y3, yerr = erry3, fmt='d', color='k', markersize=8, capsize=3, mfc="white", markeredgewidth=1.5)

    data = np.genfromtxt("data/ChPT/KLlinesConst.txt")
    x = data[:,0]
    y1 = data[:,1]
    y2 = data[:,2]

    ax.plot(x, y1, color="b", lw=1.5)
    ax.plot(x, y2, color="r", lw=1.5)

    data = np.genfromtxt("data/ChPT/KLlinesLin.txt")
    x = data[:,0]
    y1 = data[:,1]
    y2 = data[:,2]

    ax.plot(x, y1, color="b", lw=1.5, dashes=(5,5))
    ax.plot(x, y2, color="r", lw=1.5, dashes=(5,5))


    leg = ax.legend([p1,p2], ["$R=SS$", "$R=AA$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="lower left", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg.get_frame().set_edgecolor('k')

    savefigure(ax, "KLECsU", "$N_\\mathrm{c}^{-1}$", "$K_R^\\mathrm{U(4)}\,/\,N_\\mathrm{c}\\times 10^3$", [-0.007, 0.36], [-0.18, 0.36])


figureLSU()
figureLU()
figureKU()



==> Chapters/Chapter_3/Figures/figureLO.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

color3 = 'green'
color4='red'
color5='blue'
color6='magenta'

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

def createFigure():
    fig = plt.figure(figsize=(7, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(1, 1)
    ax = plt.subplot(gs[0])
    return ax

def savefigure(ax, name, xlab, ylab, xr, yr):
    ax.minorticks_on()
    ax.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax, ylabel=ylab)
    plt.setp(ax, xlabel=xlab)
    ax.set_ylim(bottom=yr)
    ax.set_xlim(left=xr)


    ax.xaxis.label.set_size(23)
    ax.yaxis.label.set_size(23)

    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()

def figureSS():
    ax = createFigure()

    data = np.genfromtxt("data/ScattLength/SS_3A.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='.', color=color3, markersize=14, capsize=3)
    p1, = ax.plot([-1], [-1], '.', color=color3, markersize=14)
    l1, = ax.plot([-1], [-1], '.', color="k", markersize=14)

    data = np.genfromtxt("data/ScattLength/SS_3B.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='o', markeredgecolor=color3, markersize=7, capsize=3, mfc="white", markeredgewidth=1.5)
    l2, = ax.plot(x, y, 'o', markeredgecolor="k", markersize=7, mfc="white", markeredgewidth=1.5)

    data = np.genfromtxt("data/ScattLength/SS_3C.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='o', markeredgecolor=color3, markersize=7, capsize=3, mfc="white", markeredgewidth=1.5, fillstyle = 'top',markerfacecoloralt=color3)
    l3, = ax.plot(x, y, 'o', markeredgecolor="k", markersize=7, mfc="white", markeredgewidth=1.5, fillstyle = 'top',markerfacecoloralt="k")

    data = np.genfromtxt("data/ScattLength/SS_4A.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='v', color=color4, markersize=7, capsize=3)
    p2, = ax.plot([-1], [-1], 'v', color=color4, markersize=7)

    data = np.genfromtxt("data/ScattLength/SS_5A.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='s', color=color5, markersize=7, capsize=3)
    p3, = ax.plot([-1], [-1], 's', color=color5, markersize=7)

    data = np.genfromtxt("data/ScattLength/SS_6A.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='^', color=color6, markersize=7, capsize=3)
    p4, = ax.plot([-1], [-1], '^', color=color6, markersize=7)

    #p1, = ax.plot(x, num, '', color="red", lw=1.5)
    #p2, = ax.plot(x, thr, '', color="blue", lw=1.5, dashes=(3,2.5))

    data = np.genfromtxt("data/ScattLength/SS_LO.txt")
    x = data[:,0]
    y = data[:,1]
    #thr = data[:,2]

    ax.plot(x, y, color="k", lw=1.5)


    PP = 139.57 * np.sqrt(2) / 130.2
    ax.vlines(PP, -100, 100, color='k', linestyle="--", lw=1)


    leg = ax.legend([p1,p2,p3,p4], ["$N_{\\mathrm{c}}=3$", "$N_{\\mathrm{c}}=4$", "$N_{\\mathrm{c}}=5$", "$N_{\\mathrm{c}}=6$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="lower left", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg.get_frame().set_edgecolor('k')


    leg2 = ax.legend([l1,l2,l3], ["Ens. ``A''", "Ens. ``B''", "Ens. ``C''"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc=(0.33, 0.031), handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg2.get_frame().set_edgecolor('k')

    ax.add_artist(leg)

    #ax.annotate("$M_\\pi=340$ MeV", xy =(0.9, -11.3), rotation=-13, fontsize=23)
    #ax.annotate("$M_\\pi=M_{\\pi,\\mathrm{phys}}$", xy =(0.9, -25), rotation=-32, fontsize=23)

    savefigure(ax, "ScattLengthSS", "$\\displaystyle\\sqrt{\\frac{N_{\\mathrm{c}} }{3}} \\frac{M_\\pi}{F_\\pi}$", "$\\displaystyle\\frac{N_{\\mathrm{c}} }{3}M_\\pi a_0^{SS}$", [0, 5.5], [-0.63, 0.033])

def figureAA():
    ax = createFigure()

    data = np.genfromtxt("data/ScattLength/AA_3A.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='.', color=color3, markersize=14, capsize=3)
    p1, = ax.plot([-1], [-1], '.', color=color3, markersize=14)
    l1, = ax.plot([-1], [-1], '.', color="k", markersize=14)

    data = np.genfromtxt("data/ScattLength/AA_3B.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='o', markeredgecolor=color3, markersize=7, capsize=3, mfc="white", markeredgewidth=1.5)
    l2, = ax.plot(x, y, 'o', markeredgecolor="k", markersize=7, mfc="white", markeredgewidth=1.5)

    data = np.genfromtxt("data/ScattLength/AA_3C.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='o', markeredgecolor=color3, markersize=7, capsize=3, mfc="white", markeredgewidth=1.5, fillstyle = 'top',markerfacecoloralt=color3)
    l3, = ax.plot(x, y, 'o', markeredgecolor="k", markersize=7, mfc="white", markeredgewidth=1.5, fillstyle = 'top',markerfacecoloralt="k")

    data = np.genfromtxt("data/ScattLength/AA_4A.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='v', color=color4, markersize=7, capsize=3)
    p2, = ax.plot([-1], [-1], 'v', color=color4, markersize=7)

    data = np.genfromtxt("data/ScattLength/AA_5A.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='s', color=color5, markersize=7, capsize=3)
    p3, = ax.plot([-1], [-1], 's', color=color5, markersize=7)

    data = np.genfromtxt("data/ScattLength/AA_6A.txt")
    x = data[:,0]
    errx = data[:,1]
    y = data[:,2]
    erry = data[:,3]

    ax.errorbar(x, y, xerr = errx, yerr = erry, fmt='^', color=color6, markersize=7, capsize=3)
    p4, = ax.plot([-1], [-1], '^', color=color6, markersize=7)

    #p1, = ax.plot(x, num, '', color="red", lw=1.5)
    #p2, = ax.plot(x, thr, '', color="blue", lw=1.5, dashes=(3,2.5))

    data = np.genfromtxt("data/ScattLength/AA_LO.txt")
    x = data[:,0]
    y = data[:,1]
    #thr = data[:,2]

    ax.plot(x, y, color="k", lw=1.5)


    PP = 139.57 * np.sqrt(2) / 130.2
    ax.vlines(PP, -100, 100, color='k', linestyle="--", lw=1)


    leg = ax.legend([p1,p2,p3,p4], ["$N_{\\mathrm{c}}=3$", "$N_{\\mathrm{c}}=4$", "$N_{\\mathrm{c}}=5$", "$N_{\\mathrm{c}}=6$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="upper left", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg.get_frame().set_edgecolor('k')


    leg2 = ax.legend([l1,l2,l3], ["Ens. ``A''", "Ens. ``B''", "Ens. ``C''"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc=(0.33, 0.706), handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg2.get_frame().set_edgecolor('k')

    ax.add_artist(leg)

    #ax.annotate("$M_\\pi=340$ MeV", xy =(0.9, -11.3), rotation=-13, fontsize=23)
    #ax.annotate("$M_\\pi=M_{\\pi,\\mathrm{phys}}$", xy =(0.9, -25), rotation=-32, fontsize=23)

    savefigure(ax, "ScattLengthAA", "$\\displaystyle\\sqrt{\\frac{N_{\\mathrm{c}} }{3}} \\frac{M_\\pi}{F_\\pi}$", "$\\displaystyle\\frac{N_{\\mathrm{c}} }{3}M_\\pi a_0^{AA}$", [0, 5.5], [-0.02, 1.15])

figureSS()
figureAA()


==> Chapters/Chapter_3/Figures/figureThrEnergies.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

color3 = 'k'
color4='red'
color5='blue'
color6='magenta'

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

def createFigure():
    fig = plt.figure(figsize=(7, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(1, 1)
    ax = plt.subplot(gs[0])
    return ax

def savefigure(ax, name, xlab, ylab, xr, yr):
    ax.minorticks_on()
    ax.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax, ylabel=ylab)
    plt.setp(ax, xlabel=xlab)
    ax.set_ylim(bottom=yr)
    ax.set_xlim(left=xr)


    ax.xaxis.label.set_size(23)
    ax.yaxis.label.set_size(23)

    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()


def figureSS():
    ax = createFigure()

    data = np.genfromtxt("data/ThresExp/SS_EnergyBand.txt")
    x = data[:,0]
    ymin = data[:,1]
    ymax = data[:,2]

    p3 = ax.fill_between(x, ymin, y2=ymax, color="lightgray", alpha=0.7, linewidth=0.0)

    data = np.genfromtxt("data/ThresExp/SS_L5.txt")
    x = data[:,0]
    ymin = data[:,1]
    ymax = data[:,2]

    p1 = ax.fill_between(x, ymin, y2=ymax, color="red", alpha=0.5, linewidth=0.0)

    data = np.genfromtxt("data/ThresExp/SS_L6.txt")
    x = data[:,0]
    ymin = data[:,1]
    ymax = data[:,2]

    p2 = ax.fill_between(x, ymin, y2=ymax, color="green", alpha=0.5, linewidth=0.0)





    data = np.genfromtxt("data/ThresExp/SS_L5res.txt")
    x = data[0]
    errx = data[1]
    y = data[2]
    erry = data[3]

    ax.errorbar(x, y, xerr=errx, yerr = erry, fmt='.', color='darkred', markersize=14, capsize=3)

    data = np.genfromtxt("data/ThresExp/SS_L6res.txt")
    x = data[0]
    errx = data[1]
    y = data[2]
    erry = data[3]

    ax.errorbar(x, y, xerr=errx, yerr = erry, fmt='s', color='darkgreen', markersize=7, capsize=3)


    leg = ax.legend([p3,p1,p2], ["$\\Delta E_R^{\\mathrm{latt}}\,/\,M_{\\pi}$", "$\\mathcal{O}(L^{-5})$", "$\\mathcal{O}(L^{-6})$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="upper right", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg.get_frame().set_edgecolor('k')

    savefigure(ax, "thresholdexpansionSS", "$M_\\pi a_0^{SS}$", "$\\Delta E_{SS}\,/\,M_\\pi$", [-0.7, 0.], [0, 0.21])

def figureAA():
    ax = createFigure()

    data = np.genfromtxt("data/ThresExp/AA_EnergyBand.txt")
    x = data[:,0]
    ymin = data[:,1]
    ymax = data[:,2]

    p3 = ax.fill_between(x, ymin, y2=ymax, color="lightgray", alpha=0.7, linewidth=0.0)

    data = np.genfromtxt("data/ThresExp/AA_L5.txt")
    x = data[:,0]
    ymin = data[:,1]
    ymax = data[:,2]

    p1 = ax.fill_between(x, ymin, y2=ymax, color="red", alpha=0.5, linewidth=0.0)

    data = np.genfromtxt("data/ThresExp/AA_L6.txt")
    x = data[:,0]
    ymin = data[:,1]
    ymax = data[:,2]

    p2 = ax.fill_between(x, ymin, y2=ymax, color="green", alpha=0.5, linewidth=0.0)





    data = np.genfromtxt("data/ThresExp/AA_L5res.txt")
    x = data[0]
    errx = data[1]
    y = data[2]
    erry = data[3]

    ax.errorbar(x, y, xerr=errx, yerr = erry, fmt='.', color='darkred', markersize=14, capsize=3)

    data = np.genfromtxt("data/ThresExp/AA_L6res.txt")
    x = data[0]
    errx = data[1]
    y = data[2]
    erry = data[3]

    ax.errorbar(x, y, xerr=errx, yerr = erry, fmt='s', color='darkgreen', markersize=7, capsize=3)


    leg = ax.legend([p3,p1,p2], ["$\\Delta E_R^{\\mathrm{latt}}\,/\,M_{\\pi}$", "$\\mathcal{O}(L^{-5})$", "$\\mathcal{O}(L^{-6})$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="upper right", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=1)
    leg.get_frame().set_edgecolor('k')

    savefigure(ax, "thresholdexpansionAA", "$M_\\pi a_0^{AA}$", "$\\Delta E_{AA}\,/\,M_\\pi$", [0, 1.5], [-0.065, 0.0])


figureSS()
figureAA()



==> Chapters/Chapter_7/figures/figurePS.py <==
 
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

color3 = 'green'
color4='red'
color5='blue'
color6='magenta'

PI = np.pi

class HandlerTupleVertical(HandlerTuple):
    def __init__(self, **kwargs):
        HandlerTuple.__init__(self, **kwargs)

    def create_artists(self, legend, orig_handle,
                       xdescent, ydescent, width, height, fontsize, trans):
        # How many lines are there.
        numlines = len(orig_handle)
        handler_map = legend.get_legend_handler_map()

        # divide the vertical space where the lines will go
        # into equal parts based on the number of lines
        height_y = (height / numlines)

        leglines = []
        for i, handle in enumerate(orig_handle):
            handler = legend.get_legend_handler(handler_map, handle)

            legline = handler.create_artists(legend, handle,
                                             xdescent,
                                             (2*i + 1)*height_y,
                                             width,
                                             2*height,
                                             fontsize, trans)
            leglines.extend(legline)

        return leglines

def createFigure():
    fig = plt.figure(figsize=(8, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(1, 1)
    ax = plt.subplot(gs[0])
    return ax

def savefigure(ax, name, xlab, ylab, xr, yr):
    ax.minorticks_on()
    ax.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax, ylabel=ylab)
    plt.setp(ax, xlabel=xlab)
    ax.set_ylim(bottom=yr)
    ax.set_xlim(left=xr)

    ax.xaxis.label.set_size(23)
    ax.yaxis.label.set_size(23)

    ax.yaxis.label.set_rotation(0)
    ax.yaxis.labelpad = 0

    ax.set_yticks([-PI/2, -PI/4, 0, PI/4, PI/2])
    ax.set_yticklabels(['$-\\pi/2$','$-\\pi/4$','0','$\\pi/4$','$\\pi/2$'])

    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()

def figure():
    ax = createFigure()

    data = np.genfromtxt("dataPS.txt")
    x = data[:,0]
    y1 = data[:,1]
    y2 = data[:,2]
    y3 = data[:,3]
    #thr = data[:,2]

    p1, = ax.plot(x, y1, color="r", lw=2)
    p2, = ax.plot(x, y2, color="b", dashes = (4.4,4.4), lw=2)
    p3, = ax.plot(x, y3, color="g", dashes=(2,2), lw=2)

    ax.plot([-10,100],[0,0],'k',lw=0.8)

    leg = ax.legend([p1,p2,p3], ["$I_{\\sigma\\sigma}=2$", "$I_{\\sigma\\sigma}=1$", "$I_{\\sigma\\sigma}=0$"], handler_map={tuple: HandlerTupleVertical()}, framealpha=1, frameon=True, fancybox=False, fontsize=21, loc="lower right", handleheight=1, handlelength=1.4, labelspacing=0.2, handletextpad=0.2, ncol=2)
    leg.get_frame().set_edgecolor('k')


    #ax.annotate("$M_\\pi=340$ MeV", xy =(0.9, -11.3), rotation=-13, fontsize=23)
    #ax.annotate("$M_\\pi=M_{\\pi,\\mathrm{phys}}$", xy =(0.9, -25), rotation=-32, fontsize=23)

    savefigure(ax, "paseshifts", "$q_2^*/m$", "$\\delta_{I_{\\sigma\\sigma}}´$", [0, 10], [-PI/2*1.03, PI/2*1.03])

figure()


==> Chapters/Chapter_9/figures/ExtraFattening.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib.legend_handler import HandlerTuple

#class HandlerTupleVertical(HandlerTuple):
    #def __init__(self, **kwargs):
        #HandlerTuple.__init__(self, **kwargs)

    #def create_artists(self, legend, orig_handle,
                       #xdescent, ydescent, width, height, fontsize, trans):
        ## How many lines are there.
        #numlines = len(orig_handle)
        #handler_map = legend.get_legend_handler_map()

        ## divide the vertical space where the lines will go
        ## into equal parts based on the number of lines
        #height_y = (height / numlines)

        #leglines = []
        #for i, handle in enumerate(orig_handle):
            #handler = legend.get_legend_handler(handler_map, handle)

            #legline = handler.create_artists(legend, handle,
                                             #xdescent,
                                             #(2*i + 1)*height_y,
                                             #width,
                                             #2*height,
                                             #fontsize, trans)
            #leglines.extend(legline)

        #return leglines

def createFigure():
    fig = plt.figure(figsize=(9, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(3, 1, height_ratios=[1, 1, 1])
    ax1 = plt.subplot(gs[0])
    ax2 = plt.subplot(gs[1], sharex = ax1)
    ax3 = plt.subplot(gs[2], sharex = ax2)
    return ax1, ax2, ax3

def savefigure(ax1, ax2, ax3, name):
    ax1.minorticks_on()
    ax2.minorticks_on()
    ax3.minorticks_on()
    ax1.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax2.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax3.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax1.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax2.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax3.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax1, ylabel='$a(\\tilde{\\tau})$')
    plt.setp(ax3, xlabel='$\\tilde{\\tau}$')
    plt.setp(ax2, ylabel='$\\lambda\,/\,\\lambda_0$')
    plt.setp(ax3, ylabel='$w_\\mathrm{c}\,/\,r_{\\mathrm{c}}$')
    ax2.xaxis.label.set_size(23)
    ax1.xaxis.label.set_size(23)
    ax1.yaxis.label.set_size(23)
    ax2.yaxis.label.set_size(23)
    ax3.xaxis.label.set_size(23)
    ax3.yaxis.label.set_size(23)
    ax1.set_ylim([0.7, 3.1])
    ax2.set_ylim([0.05, 1.05])
    ax3.set_ylim([0.95, 1.75])
    plt.setp(ax1.get_xticklabels(), visible=False)
    plt.setp(ax2.get_xticklabels(), visible=False)
    plt.subplots_adjust(hspace=.0)
    plt.minorticks_on()
    ax1.set_xlim([70, 198])
    ax2.set_xlim([70, 198])
    ax2.set_xlim([70, 198])

    #ax1.yaxis.labelpad = 30
    #ax2.yaxis.labelpad = 12
    #ax2.xaxis.labelpad = 10

    #ensemble_list = ['3C10', '3A10', '3B10' , '3A11', '3C20', '3A20', '3A30', '3A40',  '3B20', '4A10', '4A20', '4A30', '4A40', '5A10', '5A20', '5A30', '5A40', '6A10', '6A20', '6A30', '6A40']
    ax1.set_yticks([1,2,3],['1.0','2.0','3.0'])
    ax3.set_xticks([75, 100, 125, 150, 175],['75', '100', '125', '150', '175'])

    #ax2.set_xticklabels(ensemble_list, rotation = 90, ha='center')


    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()

def plot():
    ax1, ax2, ax3 = createFigure()
    tef = np.sqrt(70*198)
    t1 = np.linspace(70,tef, 100)
    a = t1/70
    l = a**-4
    wc = a

    ax1.plot(t1, a, 'red', lw=1.5)
    ax2.plot(t1, l, 'blue', lw=1.5)
    ax3.plot(t1, wc, 'green', lw=1.5)

    lenf = (tef/70)**-4
    wenf = tef/70

    t1 = np.linspace(tef, 198, 100)
    a = t1/70
    l = [lenf] * len(a)
    wc = wenf * (tef/t1)

    ax1.plot(t1, a, 'red', lw=1.5)
    ax2.plot(t1, l, 'blue', lw=1.5)
    ax3.plot(t1, wc, 'green', lw=1.5)

    ax1.plot([tef, tef], [-10, 10], 'k', lw=1, dashes=(4.4, 4.4))
    ax2.plot([tef, tef], [-10, 10], 'k', lw=1, dashes=(4.4, 4.4))
    ax3.plot([tef, tef], [-10, 10], 'k', lw=1, dashes=(4.4, 4.4))

    ax1.annotate("Extra-fattening", xy=(0.186,0.82), xytext=(0,0), xycoords="axes fraction", textcoords="offset points", ha="center", fontsize=22)
    ax1.annotate("RD evolution", xy=(0.68,0.82), xytext=(0,0), xycoords="axes fraction", textcoords="offset points", ha="center", fontsize=22)

    savefigure(ax1, ax2, ax3, "Extrafattening")

plot()


==> Chapters/Chapter_9/figures/RadialNO.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

path = 'profileGlobal.txt'
data = np.genfromtxt(path)

r = data[:,0]
f = data[:,1]

plt.figure(figsize=(7,6))
plt.plot(r*np.sqrt(2), f, 'orange', linewidth=2.5)
plt.plot([0, 100], [1,1], 'k--', linewidth=1)

x = np.linspace(0,3,1000)
y = x * 0.58

plt.plot(x*np.sqrt(2), y, 'k', dashes=(4.4,4.4), linewidth=1)


plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.ylabel('$f(r)$', fontsize=27, rotation=90)
plt.xlabel('$r m_\\chi$', fontsize=27)
plt.yticks(fontsize=25)
plt.xticks(fontsize=25)

plt.minorticks_on()
plt.tick_params(which="both", direction='in',top=True, right=True)
ax=plt.gca()
#leg = plt.legend(framealpha=1, frameon=True, fancybox=False, fontsize=25, loc = 'lower right', handleheight=1.5, labelspacing=0, handletextpad=0)
#leg.get_frame().set_edgecolor('k')
#x.xaxis.set_minor_locator(MultipleLocator(0.0002))

plt.axis([0, 8, 0, 1.05])

plt.savefig('RadialNO.pdf', format='pdf', dpi=600, bbox_inches='tight')


plt.figure(figsize=(7,6))
plt.plot(r*np.sqrt(2), 1-f, 'orange', linewidth=2.5)
plt.plot([0, 100], [1,1], 'k--', linewidth=1)

x = np.linspace(1,300,1000)
y = 1-0.5/x**2

plt.plot(x*np.sqrt(2), 1-y, 'k', dashes=(2,2), linewidth=1)

plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.ylabel('$1-f(r)$', fontsize=27, rotation=90)
plt.xlabel('$r m_\\chi$', fontsize=27)
plt.yticks(fontsize=25)
plt.xticks(fontsize=25)

plt.minorticks_on()
plt.tick_params(which="both", direction='in',top=True, right=True)
ax=plt.gca()
#leg = plt.legend(framealpha=1, frameon=True, fancybox=False, fontsize=25, loc = 'lower right', handleheight=1.5, labelspacing=0, handletextpad=0)
#leg.get_frame().set_edgecolor('k')
#x.xaxis.set_minor_locator(MultipleLocator(0.0002))

ax.set_yscale('log')
ax.set_xscale('log')

ax.set_xticks([ 2, 5, 10, 20, 50])
ax.set_xticklabels(['2','5', '10', '20','50'])

plt.axis([2.8, 85, 1e-4, 0.15])



plt.savefig('RadialNO2.pdf', format='pdf', dpi=600, bbox_inches='tight')


==> Chapters/Chapter_9/figures/ScalingFigures.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec

fitblue = "#0000ff"
fitorange = "#ffa500"

def createFigure():
    fig = plt.figure(figsize=(7, 6))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif')
    fig.tight_layout()
    gs = gridspec.GridSpec(1, 1)
    ax = plt.subplot(gs[0])
    return ax

def savefigure(ax, name, xlab, ylab, xr, yr, legloc=""):
    ax.minorticks_on()
    ax.tick_params(which="both", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    ax.tick_params(which="minor", direction='in',top=True, right=True, bottom=True, labelsize = 22)
    plt.setp(ax, ylabel=ylab)
    plt.setp(ax, xlabel=xlab)
    ax.set_ylim(bottom=yr)
    ax.set_xlim(left=xr)
    ax.yaxis.label.set_rotation(0)
    ax.yaxis.labelpad = 25

    ax.xaxis.label.set_size(23)
    ax.yaxis.label.set_size(23)

    plt.savefig( name + ".pdf", format='pdf', dpi=600, bbox_inches='tight')
    plt.close()

def figureXi():

    xidata = []
    for i in range(1,11):
        data = np.genfromtxt("ScalingData/output_1024_0.25_15_%s/average_string_parameters.txt" % i)
        xidata.append(data[:64,6])
        time = data[:64,0]

    ximean = np.mean(np.array(xidata), axis=0)
    xierr = np.sqrt(np.var(np.array(xidata), axis=0))/np.sqrt(10)
    print(xierr)

    ax = createFigure()
    ax.plot([117.729,117.729], [0,100], color='k', dashes=(5,5), lw=0.6)

    ax.plot(time, ximean, '', color=fitblue, label='NLO ChPT', lw=1.5)
    ax.fill_between(time, ximean-xierr, y2=ximean+xierr, color=fitblue, alpha=0.3, linewidth=0.0)

    ax.annotate("Extra-fattening", xy=(0.192,0.94), xytext=(0,0), xycoords="axes fraction", textcoords="offset points", ha="center", fontsize=22)
    ax.annotate("RD evolution", xy=(0.68,0.94), xytext=(0,0), xycoords="axes fraction", textcoords="offset points", ha="center", fontsize=22)

    savefigure(ax, "figXi", "$\\tilde{\\tau}$", "$\\tilde{\\xi}$", [70, 194], [30, 93])

def figurev2():

    xidata = []
    for i in range(1,11):
        data = np.genfromtxt("ScalingData/output_1024_0.25_15_%s/average_string_parameters.txt" % i)
        xidata.append(data[:64,3])
        time = data[:64,0]

    ximean = np.mean(np.array(xidata), axis=0)
    xierr = np.sqrt(np.var(np.array(xidata), axis=0))/np.sqrt(10)
    print(xierr)

    ax = createFigure()
    ax.plot([117.729,117.729], [0,100], color='k', dashes=(5,5), lw=0.6)

    ax.plot(time, ximean, '', color=fitorange, label='NLO ChPT', lw=1.5)
    ax.fill_between(time, ximean-xierr, y2=ximean+xierr, color=fitorange, alpha=0.3, linewidth=0.0)

    ax.annotate("Extra-fattening", xy=(0.192,0.94), xytext=(0,0), xycoords="axes fraction", textcoords="offset points", ha="center", fontsize=22)
    ax.annotate("RD evolution", xy=(0.68,0.94), xytext=(0,0), xycoords="axes fraction", textcoords="offset points", ha="center", fontsize=22)

    savefigure(ax, "figv2", "$\\tilde{\\tau}$", "$v^2_{\\mathrm{rms}}$", [70, 194], [0, 0.55])

figureXi()
figurev2()

